On Wave Dark Matter, Shells in Elliptical Galaxies, and the Axioms of General Relativity

This paper is a sequel to the author's paper entitled "On Dark Matter, Spiral Galaxies, and the Axioms of General Relativity" [arXiv:1004.4016] which explored a geometrically natural axiomatic definition for dark matter modeled by a scalar field satisfying the Einstein-Klein-Gordon wave equations which, after much calculation, was shown to be consistent with the observed spiral and barred spiral patterns in disk galaxies. We give an update on where things stand on this "wave dark matter" model of dark matter (aka scalar field dark matter and boson stars), an interesting alternative to the WIMP model of dark matter, and discuss how it has the potential to help explain the long-observed interleaved shell patterns, also known as ripples, in the images of elliptical galaxies.

==> shells.m <==
function [] = shells(jsize, dr, rmax, graphradius, A0, A1, nmajor, nminorpermajor)

testrun = 0;            % 0 means normal operation which takes much time and writes files to disk.  
                        % 1 means quick operation (no projected densities) and does not write files to disk.

% Example command line:
% ripples(500, .1, 100000, 60000, 1, -1, 5, 10);

nviews = 30;             % This is the number of points of view of the dark matter density.
                        % The plots of the dark matter density and its potential are jsize x jsize.
jjsize = 1000;          % jjsize is the number of pixels for the potential along the x-axis.

mu0 = 8.7e-13;            % not important - makes no difference - carryover from previous code.
patternperiod = 50000000; % not important - makes no difference for t=0 - carryover from previous code.

% dr is the radial stepsize, and rmax is the radius at which the dark
% matter is cutoff.

% wavelength0 and wavelength1 are the wavelengths of the zeroth and first
% spherical harmonic functions f0 and f1.

% The first peak in the rotation curve (for the case of a spiral galaxy) 
% due to dark matter is at 4.5/2pi = 0.7 times wavelength0.

% patternperiod is the time for the rotating potential which results from
% the interference pattern to go around once.  Positive values give counterclockwise 
% rotation in the xy plane, and negative values give clockwise rotation.  

% mu0 is the dark matter density corresponding to the standard scalar wave with amplitude one.

% graphradius is the radius of visible region in the figures.

% Begin Program
   
%medianr = initialradius;
%graphradius = medianr*nmedians4graphs;
%nfigs = size(dotsizes,2);

% Compute k0, k1, wavelength0, wavelength1

majorspacing = rmax/nmajor;
kdiff = 2*pi/majorspacing;
ksum = nminorpermajor*2*kdiff;
k0 = (ksum+kdiff)/2
k1 = (ksum-kdiff)/2

wavelength0 = 2*pi/k0
wavelength1 = 2*pi/k1

% Computer k0, k1, w0, w1, Omega.

%k0 = 2*pi / wavelength0;
%k1 = 2*pi / wavelength1;

w0 = 2*patternperiod/8/pi * (k1^2 - k0^2) - 2*pi/patternperiod;     %inserted first 2
w1 = 2*patternperiod/8/pi * (k1^2 - k0^2) + 2*pi/patternperiod;     %inserted first 2
dw = w1-w0;

Omega0Squared = (2*pi/(2*patternperiod))^2 + (2*patternperiod/8/pi)^2 * (k1^2 - k0^2)^2 - (k1^2 + k0^2)/2;  %doubled patternperiod everywhere

if Omega0Squared < 0
    
    Omega0Squared
    ErrorMessage = 'Omega0Squared is negative!'
    
end

Omega0 = sqrt(Omega0Squared);
OneOverOmega0 = 1/Omega0
        
% Initialize f0, f1, U0, U2, UU1, W0, W2, and WW1 (which stands for W tilde sub 1).

nsteps = 1 + round(rmax/dr);
dr = rmax / (nsteps - 1);
rvalues = 0:dr:rmax;

f0 = zeros(1, nsteps);
f1 = zeros(1, nsteps);

U0 = zeros(1, nsteps);
U2 = zeros(1, nsteps);
UU1 = zeros(1, nsteps);

W0 = zeros(1, nsteps);
W0p = zeros(1, nsteps);

W2 = zeros(1, nsteps);
W2p = zeros(1, nsteps);

WW1 = zeros(1, nsteps);
WW1p = zeros(1, nsteps);

% Compute f0 and f1.

f0(1) = 1;
f0p = 0;
f0pp = -k0^2 * f0(1) / 3;

f1(1) = 1;
f1p = 0;
f1pp = -k1^2 * f1(1) / 5;   %Changed 7 to 5

for i = 2:nsteps
    
    r = (i-1)*dr;
    
    f0(i) = f0(i-1) + f0p * dr + f0pp * dr^2 / 2;
    f0p = f0p + f0pp * dr;
    f0pp = -k0^2 * f0(i) - 2 * f0p / r;
    
    f1(i) = f1(i-1) + f1p * dr + f1pp * dr^2 / 2;
    f1p = f1p + f1pp * dr;
    f1pp = -k1^2 * f1(i) - 4 * f1p / r;    %Changed 6 to 4
    
end

% Normalize f.

f0 = -f0 / min(f0 .* rvalues);
f1 = -f1 / min(f1 .* rvalues .^ 2);    %Changed ^3 to ^2

fac = max(f0);

f0 = f0 / fac;
f1 = f1 / fac;

% Plot f.

fmin = min(min(f0),min(f1 .* rvalues));
fmax = max(max(f0),max(f1 .* rvalues));

graphsteps = min(1+round(graphradius/dr),size(rvalues,2));
Gradius = dr*(graphsteps-1);
    
% Setup graphics names for initial plots.  

fn = [num2str(jsize) '_' num2str(dr) '_' num2str(rmax) '_' num2str(graphradius) '_' num2str(A0) '_' num2str(A1) '_' num2str(nmajor) '_' num2str(nminorpermajor) '_' num2str(wavelength0) '_' num2str(wavelength1)];
fn = nodecimals(fn);

if 1==1
    figure(1)
    plot(rvalues(1:graphsteps), f0(1:graphsteps))
    hold on
    plot(rvalues(1:graphsteps), f1(1:graphsteps) .* rvalues(1:graphsteps) .^ 1)  %Changed ^2 to ^1
    hold off
    title('f_0(r) and f_1(r) * r^1')  %Changed ^2 to ^1
    axis([0 Gradius fmin fmax])
    fname = ['f1_' fn '.jpg'];     
    if testrun == 0
        saveas(1,fname)
    end
end

% Compute U0, U2, UU1.

for i = 1:nsteps
    
    r = (i-1)*dr;
    
    U0(i) = A0^2 * f0(i)^2 + 2/3 * A1^2 * r^2 * f1(i)^2;   %updated
    U2(i) = - 1/3 * A1^2 * f1(i)^2;                        %updated 
    UU1(i) = 2*A0*A1 * f0(i) * f1(i);                      %no changed needed
       
end

%------------------------------------------------------------------------

% Choose points of view.

xaxislist = zeros(nviews,3);
yaxislist = zeros(nviews,3);
zaxislist = zeros(nviews,3);
labellist = cell(nviews,1);

for i = 1:nviews
    
    xaxis = randomunitvector;
    yaxis = cross(xaxis,randomunitvector);
    yaxis = yaxis / norm(yaxis);
    zaxis = cross(xaxis,yaxis);

    xaxislist(i,:) = xaxis;
    yaxislist(i,:) = yaxis;
    zaxislist(i,:) = zaxis;

    labellist(i) = cellstr('');
end

xaxislist(1,:) = [1 0 0];
yaxislist(1,:) = [0 1 0];
zaxislist(1,:) = [0 0 1];
labellist(1) = cellstr(' in XY Plane');

xaxislist(2,:) = [1  0  0];
yaxislist(2,:) = [0  0  1];
zaxislist(2,:) = [0 -1  0];
labellist(2) = cellstr(' in XZ Plane');
  
xaxislist(3,:) = [0 1 0];
yaxislist(3,:) = [0 0 1];
zaxislist(3,:) = [1 0 0];
labellist(3) = cellstr(' in YZ Plane');
  
% Compute cross sectional densities and 3D density projected to plane (picture if DM radiated slightly).

for i = 1:nviews    
    
    xaxis = xaxislist(i,:);
    yaxis = yaxislist(i,:);
    zaxis = zaxislist(i,:);
    
    CrossDensity = zeros(jsize);
    CrossDensityR2 = zeros(jsize);
    ProjDensity = zeros(jsize);
    ProjDensityR1 = zeros(jsize);
    
    for jrow = 1:jsize
        for jcol = 1:jsize
        
            v1 = (jcol-1)/(jsize-1) * 2 * graphradius - graphradius;
            v2 = (jrow-1)/(jsize-1) * 2 * graphradius - graphradius;
        
            xyz = v1*xaxis + v2*yaxis;
            CrossDensity(jsize+1-jrow,jcol) = DMdensity(xyz(1), xyz(2), xyz(3), 0);
            CrossDensityR2(jsize+1-jrow,jcol) = DMdensity(xyz(1), xyz(2), xyz(3), 0) * (v1^2 + v2^2);
        
            totaldensity = 0;
            dz = 2*graphradius/(jsize-1);
            nz = 1 + round(rmax/dz); 

            if testrun == 0
                totaldensity = 0;
                for k = -nz:nz
                    v3 = k*dz;
                    newxyz = xyz + v3*zaxis;
                    totaldensity = totaldensity + DMdensity(newxyz(1), newxyz(2), newxyz(3), 0);
                end
                ProjDensity(jsize+1-jrow,jcol) = totaldensity;
                ProjDensityR1(jsize+1-jrow,jcol) = totaldensity * sqrt(v1^2 + v2^2);            
            end
            
        end
    end
    
    % Plot cross sectional densities - 1.
    
    figurenumber = 100*i+21;
    figure(figurenumber)
    colormap(gray);
    maximum = 1 * sum(sum(CrossDensity))/jsize/jsize;
    imagesc(CrossDensity, [0 maximum]);
    title(['Cross Sectional Dark Matter Density' char(labellist(i))])

    redvector = [1 0 0];
    xxx = dot(redvector, xaxis);
    yyy = dot(redvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'r', 'LineWidth', 4)

    greenvector = [0 1 0];
    xxx = dot(greenvector, xaxis);
    yyy = dot(greenvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'g', 'LineWidth', 4)

    bluevector = [0 0 1];
    xxx = dot(bluevector, xaxis);
    yyy = dot(bluevector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'b', 'LineWidth', 4)
    
    drawnow
    fname = ['f' num2str(figurenumber) '_' fn '.jpg'];     
    if testrun == 0
        saveas(figurenumber,fname)
    end    
         
    % Plot cross sectional densities - 2.
    
    figurenumber = 100*i+22;
    figure(figurenumber)
    colormap(gray);
    maximum = 2 * sum(sum(CrossDensity))/jsize/jsize;
    imagesc(CrossDensity, [0  maximum]);
    title(['Cross Sectional Dark Matter Density' char(labellist(i))])

    redvector = [1 0 0];
    xxx = dot(redvector, xaxis);
    yyy = dot(redvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'r', 'LineWidth', 4)

    greenvector = [0 1 0];
    xxx = dot(greenvector, xaxis);
    yyy = dot(greenvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'g', 'LineWidth', 4)

    bluevector = [0 0 1];
    xxx = dot(bluevector, xaxis);
    yyy = dot(bluevector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'b', 'LineWidth', 4)
    
    drawnow
    fname = ['f' num2str(figurenumber) '_' fn '.jpg'];     
    if testrun == 0
        saveas(figurenumber,fname)
    end 
    
    % Plot cross sectional densities - 3.
    
    figurenumber = 100*i+23;
    figure(figurenumber)
    colormap(gray);
    maximum = 4 * sum(sum(CrossDensity))/jsize/jsize;
    imagesc(CrossDensity, [0  maximum]);
    title(['Cross Sectional Dark Matter Density' char(labellist(i))])

    redvector = [1 0 0];
    xxx = dot(redvector, xaxis);
    yyy = dot(redvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'r', 'LineWidth', 4)

    greenvector = [0 1 0];
    xxx = dot(greenvector, xaxis);
    yyy = dot(greenvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'g', 'LineWidth', 4)

    bluevector = [0 0 1];
    xxx = dot(bluevector, xaxis);
    yyy = dot(bluevector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'b', 'LineWidth', 4)
    
    drawnow
    fname = ['f' num2str(figurenumber) '_' fn '.jpg'];     
    if testrun == 0
        saveas(figurenumber,fname)
    end 
        
    % Plot cross sectional densities - 4.
    
    figurenumber = 100*i+24;
    figure(figurenumber)
    colormap(gray);
    maximum = 8 * sum(sum(CrossDensity))/jsize/jsize;
    imagesc(CrossDensity, [0  maximum]);
    title(['Cross Sectional Dark Matter Density' char(labellist(i))])

    redvector = [1 0 0];
    xxx = dot(redvector, xaxis);
    yyy = dot(redvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'r', 'LineWidth', 4)

    greenvector = [0 1 0];
    xxx = dot(greenvector, xaxis);
    yyy = dot(greenvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'g', 'LineWidth', 4)

    bluevector = [0 0 1];
    xxx = dot(bluevector, xaxis);
    yyy = dot(bluevector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'b', 'LineWidth', 4)
    
    drawnow
    fname = ['f' num2str(figurenumber) '_' fn '.jpg'];     
    if testrun == 0
        saveas(figurenumber,fname)
    end 
    
    % Plot cross sectional densities - 5.
    
    figurenumber = 100*i+25;
    figure(figurenumber)
    colormap(gray);
    maximum = 16 * sum(sum(CrossDensity))/jsize/jsize;
    imagesc(CrossDensity, [0  maximum]);
    title(['Cross Sectional Dark Matter Density' char(labellist(i))])

    redvector = [1 0 0];
    xxx = dot(redvector, xaxis);
    yyy = dot(redvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'r', 'LineWidth', 4)

    greenvector = [0 1 0];
    xxx = dot(greenvector, xaxis);
    yyy = dot(greenvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'g', 'LineWidth', 4)

    bluevector = [0 0 1];
    xxx = dot(bluevector, xaxis);
    yyy = dot(bluevector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'b', 'LineWidth', 4)
    
    drawnow
    fname = ['f' num2str(figurenumber) '_' fn '.jpg'];     
    if testrun == 0
        saveas(figurenumber,fname)
    end 
    
    % Plot cross sectional densities times r^2.
    
    figurenumber = 100*i+20;
    figure(figurenumber)
    colormap(gray);
    maximum = max(max(CrossDensityR2));
    imagesc(CrossDensityR2, [0  maximum]);
    title(['Cross Sectional Dark Matter Density' char(labellist(i)) ' (Times r^2)'])
   
    redvector = [1 0 0];
    xxx = dot(redvector, xaxis);
    yyy = dot(redvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'r', 'LineWidth', 4)

    greenvector = [0 1 0];
    xxx = dot(greenvector, xaxis);
    yyy = dot(greenvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'g', 'LineWidth', 4)

    bluevector = [0 0 1];
    xxx = dot(bluevector, xaxis);
    yyy = dot(bluevector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'b', 'LineWidth', 4)
    
    drawnow
    fname = ['f' num2str(figurenumber) '_' fn '.jpg'];     
    if testrun == 0
        saveas(figurenumber,fname)
    end 
    
    % Plot projected densities - 1.
    
    if testrun == 0
    
    figurenumber = 100*i+31;
    figure(figurenumber)
    colormap(gray);
    maximum = 1 * sum(sum(ProjDensity))/jsize/jsize;
    imagesc(ProjDensity, [0  maximum]);
    title(['Projected Dark Matter Density' char(labellist(i))])
    
    redvector = [1 0 0];
    xxx = dot(redvector, xaxis);
    yyy = dot(redvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'r', 'LineWidth', 4)

    greenvector = [0 1 0];
    xxx = dot(greenvector, xaxis);
    yyy = dot(greenvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'g', 'LineWidth', 4)

    bluevector = [0 0 1];
    xxx = dot(bluevector, xaxis);
    yyy = dot(bluevector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'b', 'LineWidth', 4)
    
    drawnow
    fname = ['f' num2str(figurenumber) '_' fn '.jpg'];     
    if testrun == 0
        saveas(figurenumber,fname)
    end 
    
    % Plot projected densities - 2.
    
    figurenumber = 100*i+32;
    figure(figurenumber)
    colormap(gray);
    maximum = 2 * sum(sum(ProjDensity))/jsize/jsize;
    imagesc(ProjDensity, [0  maximum]);
    title(['Projected Dark Matter Density' char(labellist(i))])
    
    redvector = [1 0 0];
    xxx = dot(redvector, xaxis);
    yyy = dot(redvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'r', 'LineWidth', 4)

    greenvector = [0 1 0];
    xxx = dot(greenvector, xaxis);
    yyy = dot(greenvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'g', 'LineWidth', 4)

    bluevector = [0 0 1];
    xxx = dot(bluevector, xaxis);
    yyy = dot(bluevector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'b', 'LineWidth', 4)
    
    drawnow
    fname = ['f' num2str(figurenumber) '_' fn '.jpg'];     
    if testrun == 0
        saveas(figurenumber,fname)
    end 
    
    % Plot projected densities - 3.
    
    figurenumber = 100*i+33;
    figure(figurenumber)
    colormap(gray);
    maximum = 4 * sum(sum(ProjDensity))/jsize/jsize;
    imagesc(ProjDensity, [0  maximum]);
    title(['Projected Dark Matter Density' char(labellist(i))])
    
    redvector = [1 0 0];
    xxx = dot(redvector, xaxis);
    yyy = dot(redvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'r', 'LineWidth', 4)

    greenvector = [0 1 0];
    xxx = dot(greenvector, xaxis);
    yyy = dot(greenvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'g', 'LineWidth', 4)

    bluevector = [0 0 1];
    xxx = dot(bluevector, xaxis);
    yyy = dot(bluevector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'b', 'LineWidth', 4)
    
    drawnow
    fname = ['f' num2str(figurenumber) '_' fn '.jpg'];     
    if testrun == 0
        saveas(figurenumber,fname)
    end 
    
    % Plot projected densities - 4.
    
    figurenumber = 100*i+34;
    figure(figurenumber)
    colormap(gray);
    maximum = 8 * sum(sum(ProjDensity))/jsize/jsize;
    imagesc(ProjDensity, [0  maximum]);
    title(['Projected Dark Matter Density' char(labellist(i))])
    
    redvector = [1 0 0];
    xxx = dot(redvector, xaxis);
    yyy = dot(redvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'r', 'LineWidth', 4)

    greenvector = [0 1 0];
    xxx = dot(greenvector, xaxis);
    yyy = dot(greenvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'g', 'LineWidth', 4)

    bluevector = [0 0 1];
    xxx = dot(bluevector, xaxis);
    yyy = dot(bluevector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'b', 'LineWidth', 4)
    
    drawnow
    fname = ['f' num2str(figurenumber) '_' fn '.jpg'];     
    if testrun == 0
        saveas(figurenumber,fname)
    end 
    
    % Plot projected densities - 5.
    
    figurenumber = 100*i+35;
    figure(figurenumber)
    colormap(gray);
    maximum = 16 * sum(sum(ProjDensity))/jsize/jsize;
    imagesc(ProjDensity, [0  maximum]);
    title(['Projected Dark Matter Density' char(labellist(i))])
    
    redvector = [1 0 0];
    xxx = dot(redvector, xaxis);
    yyy = dot(redvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'r', 'LineWidth', 4)

    greenvector = [0 1 0];
    xxx = dot(greenvector, xaxis);
    yyy = dot(greenvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'g', 'LineWidth', 4)

    bluevector = [0 0 1];
    xxx = dot(bluevector, xaxis);
    yyy = dot(bluevector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'b', 'LineWidth', 4)
    
    drawnow
    fname = ['f' num2str(figurenumber) '_' fn '.jpg'];     
    if testrun == 0
        saveas(figurenumber,fname)
    end 
    
    % Plot projected densities times r^1.
    
    figurenumber = 100*i+30;
    figure(figurenumber)
    colormap(gray);
    maximum = max(max(ProjDensityR1));
    imagesc(ProjDensityR1, [0  maximum]);
    title(['Projected Dark Matter Density' char(labellist(i)) ' (Times r)'])

    redvector = [1 0 0];
    xxx = dot(redvector, xaxis);
    yyy = dot(redvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'r', 'LineWidth', 4)

    greenvector = [0 1 0];
    xxx = dot(greenvector, xaxis);
    yyy = dot(greenvector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'g', 'LineWidth', 4)

    bluevector = [0 0 1];
    xxx = dot(bluevector, xaxis);
    yyy = dot(bluevector, yaxis);
    fac = (jsize+1)/2;
    xend = fac + fac*xxx;
    yend = fac - fac*yyy;
    line([fac xend], [fac yend], 'Color', 'b', 'LineWidth', 4)
    
    drawnow
    fname = ['f' num2str(figurenumber) '_' fn '.jpg'];     
    if testrun == 0
        saveas(figurenumber,fname)
    end 
    
    end
    
end
































%-----------------------------Next Section:  Compute and Plot Dark Matter Potential
if 1==0

% Compute W0, W2, and WW1. 

W0(1) = 0;
W0p(1) = 0;
W0pp = U0(1) / 3;

W2(1) = 0;
W2p(1) = 0;
W2pp = U2(1) / 7;

WW1(1) = 0;
WW1p(1) = 0;
WW1pp = UU1(1) / 5;    %Changed 7 to 5

for i = 2:nsteps
    
    r = (i-1)*dr;
    
    W0(i) = W0(i-1) + W0p(i-1) * dr + W0pp * dr^2 / 2;
    W0p(i) = W0p(i-1) + W0pp * dr;
    W0pp = U0(i) - 2 * W0p(i) / r;
    
    W2(i) = W2(i-1) + W2p(i-1) * dr + W2pp * dr^2 / 2;
    W2p(i) = W2p(i-1) + W2pp * dr;
    W2pp = U2(i) - 6 * W2p(i) / r;
    
    WW1(i) = WW1(i-1) + WW1p(i-1) * dr + WW1pp * dr^2 / 2;
    WW1p(i) = WW1p(i-1) + WW1pp * dr;
    WW1pp = UU1(i) - 4 * WW1p(i) / r;                      %Changed 6 to 4
    
end

% Add the correct constants to the W so that they go to zero at infinity.

W0shift = - rmax / 1 * W0p(nsteps) - W0(nsteps);
W2shift = - rmax / 5 * W2p(nsteps) - W2(nsteps);
WW1shift = - rmax / 3 * WW1p(nsteps) - WW1(nsteps);        %Changed 5 to 3

W0 = W0 + W0shift;
W2 = W2 + W2shift;
WW1 = WW1 + WW1shift;

% Plot W functions.

if 1==1
    
    xmin = rvalues(1);
    xmax = rvalues(graphsteps);
    ymin = min(min(min(W0(1:graphsteps)),min(-rvalues(1:graphsteps) .^ 2 .* W2(1:graphsteps))),min(WW1(1:graphsteps) .* rvalues(1:graphsteps) .^ 1));
    ymax = max(max(max(W0(1:graphsteps)),max(-rvalues(1:graphsteps) .^ 2 .* W2(1:graphsteps))),max(WW1(1:graphsteps) .* rvalues(1:graphsteps) .^ 1));

    figure(5)
    plot(rvalues(1:graphsteps), W0(1:graphsteps))
    axis([xmin,xmax,ymin,ymax])
    title('W0')
    fname = ['f5_' fn '.jpg'];     
    % saveas(5,fname)

    figure(6)
    plot(rvalues(1:graphsteps), -rvalues(1:graphsteps) .^ 2 .* W2(1:graphsteps))
    axis([xmin,xmax,ymin,ymax])
    title('-r^2 * W2')
    fname = ['f6_' fn '.jpg'];     
    % saveas(6,fname)

% figure(7) had been for W4

    figure(7)
    plot(rvalues(1:graphsteps), WW1(1:graphsteps) .* rvalues(1:graphsteps) .^ 1)    %Changed ^2 to ^1
    axis([xmin,xmax,ymin,ymax])
    title('r^1 * WW1')             %Changed ^2 to ^1
    fname = ['f7_' fn '.jpg'];     
    % saveas(7,fname)
end
    
% Create 3D graphs of cross sections of the potential function V.

XYPotential = zeros(jsize);
XZPotential = zeros(jsize);
YZPotential = zeros(jsize);

for jrow = 1:jsize
    for jcol = 1:jsize
        
        v1 = (jcol-1)/(jsize-1) * 2 * graphradius - graphradius;
        v2 = (jrow-1)/(jsize-1) * 2 * graphradius - graphradius;
        
        XYPotential(jrow,jcol) = Vfunct(v1,v2,0,0); 
        XZPotential(jrow,jcol) = Vfunct(v1,0,v2,0);
        YZPotential(jrow,jcol) = Vfunct(0,v1,v2,0);

    end
end

figure(9)
contour(XYPotential);
colormap('lines')
shading interp
title('The Potential Function in the xy Plane')
xlabel('x axis')
ylabel('y axis')
zlabel('Potential')
fname = ['f9_' fn '.jpg'];     
% saveas(9,fname)

figure(10)
contour(XZPotential);
colormap('lines')
shading interp
title('The Potential Function in the xz Plane')
xlabel('x axis')
ylabel('z axis')
zlabel('Potential')
fname = ['f10_' fn '.jpg'];     
% saveas(10,fname)

figure(11)
contour(YZPotential);
colormap('lines')
shading interp
title('The Potential Function in the yz Plane')
xlabel('y axis')
ylabel('z axis')
zlabel('Potential')
fname = ['f11_' fn '.jpg'];     
% saveas(11,fname)
    

XaxisPotential = zeros(1,jjsize);
Xaxis = zeros(1,jjsize);

for j = 1:jjsize
        
    v1 = (j-1)/(jjsize-1) * 2 * graphradius - graphradius;
    Xaxis(j) = v1;            
    XaxisPotential(j) = Vfunct(v1,0,0,0); 
   
end

figure(8)
plot(Xaxis,XaxisPotential)
title('The Potential along the x Axis')

end












% Functions

    function ruv = randomunitvector()
        
        zrand = 2*rand - 1;
        rrand = sqrt(1 - zrand^2);
        
        thetarand = rand*2*pi;
        xrand = rrand*cos(thetarand);
        yrand = rrand*sin(thetarand);

        ruv = [xrand yrand zrand];

    end

    function output = DMdensity(x,y,z,t)
        
        r = sqrt(x^2 + y^2 + z^2);
        
        U0value = 0;
        U2value = 0;
        UU1value = 0;

        if r <= rmax
            ival = 1 + round(r/dr);
            U0value = U0(ival);
            U2value = U2(ival);
            UU1value = UU1(ival);
        end
       
        temp = U0value + U2value * (3*z^2 - r^2);                                   %updated
        temp2 = temp + UU1value * (cos(dw*t) * (x) + sin(dw*t) * (y));              %updated
        output = mu0 * temp2;
        
    end

    function output = Vfunct(x,y,z,t)
        
        r = sqrt(x^2 + y^2 + z^2);
        
        if r <= rmax
            ival = 1 + round(r/dr);
            W0value = W0(ival);
            W2value = W2(ival);
            WW1value = WW1(ival);
        else
            W0value = W0(nsteps) * (rmax/r) ^ 1;
            W2value = W2(nsteps) * (rmax/r) ^ 5;
            WW1value = WW1(nsteps) * (rmax/r) ^ 3;    %Changed 5 to 3
        end
        
        temp = W0value + W2value*(3*z^2 - r^2);                                      %updated
        temp2 = temp + WW1value * (cos(dw*t) * (x) + sin(dw*t) * (y));
        output = 4*pi*mu0 * temp2;
        
    end

    function output = GradVfunct(x,y,z,t)
        
        r = sqrt(x^2 + y^2 + z^2);
        if r == 0
            output = [0 0 0];
        else
        
            if r <= rmax
                ival = 1 + round(r/dr);
            
                W0value = W0(ival);
                W2value = W2(ival);
                WW1value = WW1(ival);
            
                W0pvalue = W0p(ival);
                W2pvalue = W2p(ival);
                WW1pvalue = WW1p(ival);
            
            else
                W0value = W0(nsteps) * (rmax/r) ^ 1;
                W2value = W2(nsteps) * (rmax/r) ^ 5;
                WW1value = WW1(nsteps) * (rmax/r) ^ 3;     %Changed 5 to 3
            
                W0pvalue = -W0value / r * 1;
                W2pvalue = -W2value / r * 5;
                WW1pvalue = -WW1value / r * 3;    %Changed 5 to 3   
            
            end
        
            term1 = W0pvalue + W2pvalue * (3*z^2 - r^2);                 %updated
            term2 = WW1pvalue * (cos(dw*t) * (x) + sin(dw*t) * (y));     %updated
            
            vector1 = (term1 + term2) * [x/r, y/r, z/r];
        
            vector2 = W2value * [-2*x, -2*y, 4*z];
            
            vector3 = WW1value * [cos(dw*t), sin(dw*t), 0];              %updated
            
            output = 4*pi*mu0*(vector1 + vector2 + vector3);             %updated
            
        end
        
    end 

    function [goodfilename] = nodecimals(badfilename)
        
        stringsize = size(badfilename);
        stringlength = stringsize(2);
        
        goodfilename = [];
        for k = 1:stringlength
            badchar = badfilename(k);
            if badchar == '.'
                goodchar = 'p';
            else
                goodchar = badchar;
            end
            goodfilename = [goodfilename goodchar];
        end
           
    end


end

